StateRAG: Typed State Contracts for Complex Retrieval-Augmented Generation

Multi-step retrieval-augmented generation requires tracking evolving information needs, selected evidence, and unresolved gaps. However, free-form trajectories conflate this history, forcing each step to implicitly reconstruct the current state, while existing explicit-state methods remain vulnerable to inconsistent state overwrites. To address these limitations, we introduce StateRAG, a framework that coordinates a Planner, Navigator, Retriever, and Verifier through an explicit retrieval state with checked updates. These roles propose updates across four state fields: the plan, retrieval trace, evidence, and sufficiency assessment. A dedicated controller validates each proposal against the accepted state, rejecting inconsistent updates and guiding revisions within the query budget. A final Reader then answers strictly from the validated evidence. Ablation experiments on a shared graph backend show that StateRAG outperforms free-form trajectory and unverified explicit-state baselines on LongBench by 7.7 and 4.1 Macro F1 points, respectively. These gains consistently extend to document QA and flat passage retrieval. Furthermore, StateRAG surpasses the strongest external baselines by 5.3, 5.0, and 4.3 points on LongBench, QASPER, and DocVQA.

==> tests/regression/run_tests.py <==
#!/usr/bin/env python3
"""Regression tests for author-list formatting in acl_natbib.bst.

These tests exercise the ``format.names`` function, which is responsible for
rendering the author list of every bibliography entry. They specifically guard
against the regression reported in
https://github.com/acl-org/acl-style-files/issues/49 where a bib entry whose
author field literally ended with ``and others`` was rendered as
``A, B, and 1 others`` instead of ``A, B, et al.``.

The two behaviours that must coexist are:

1. *Truncation* of very long author lists (more than 20 authors): the first 19
   authors are shown, followed by ``and N others`` where ``N`` is the number of
   authors that were dropped.
2. *Literal* ``and others`` in the bib entry: rendered as ``et al.`` with no
   bogus count.

The tests drive the real ``bibtex`` binary against the style file and parse the
generated ``.bbl`` so that they validate the actual shipped behaviour rather
than a re-implementation of it.

Usage:
    python3 tests/regression/run_tests.py

Exits 0 if all cases pass, 1 otherwise. Requires ``bibtex`` on PATH.
"""

import os
import re
import shutil
import subprocess
import sys
import tempfile

REPO_ROOT = os.path.abspath(os.path.join(os.path.dirname(__file__), "..", ".."))
BST = os.path.join(REPO_ROOT, "acl_natbib.bst")
YEAR = "1000"          # sentinel year used to delimit the author segment
TITLE = "ZZZTITLE"     # sentinel title (rendered after the year)


def syn_tokens(n):
    """n single-word synthetic author surnames: A01, A02, ..."""
    return [f"A{i:02d}" for i in range(1, n + 1)]


def bib_author(tokens, has_others):
    parts = list(tokens)
    if has_others:
        parts.append("others")
    return " and ".join(parts)


def expected_render(display, has_others):
    """Reference implementation of the spec that format.names must satisfy.

    ``display`` is the list of author surnames as they should appear (synthetic
    tokens are single words, so they render verbatim). ``has_others`` indicates
    whether the bib author field ends with a literal ``and others``.
    """
    numnames = len(display) + (1 if has_others else 0)

    # 1. Truncation path: more than 20 names total.
    if numnames > 20:
        shown = display[:19]
        dropped = numnames - 19
        if has_others:
            return ", ".join(shown) + f", et al"
        else:
            return ", ".join(shown) + f", and {dropped} others"

    # 2. Literal "and others" -> et al. (no count).
    if has_others:
        if numnames == 2:          # exactly one real author + others
            return f"{display[0]} et al"
        return ", ".join(display) + ", et al"

    # 3. Ordinary, fully-listed author list.
    n = len(display)
    if n == 1:
        return display[0]
    if n == 2:
        return f"{display[0]} and {display[1]}"
    return ", ".join(display[:-1]) + f", and {display[-1]}"


def normalize(s):
    """Normalize a rendered author string for comparison.

    Collapses whitespace, turns BibTeX ties (~) into spaces (so ``et~al`` and
    ``John~Smith`` compare cleanly), and strips the trailing sentence period.
    """
    s = s.replace("~", " ").replace("\n", " ")
    s = re.sub(r"\s+", " ", s).strip()
    return s.rstrip(". ").strip()


def build_cases():
    cases = []  # each: dict(key, author, expected)

    def add(key, tokens, has_others, display=None, expected=None):
        display = display if display is not None else tokens
        exp = expected if expected is not None else expected_render(display, has_others)
        cases.append({
            "key": key,
            "author": bib_author(tokens, has_others),
            "expected": normalize(exp),
        })

    # --- Hand-written golden cases (expected strings written out literally) ---
    add("g_one", ["Aa"], False, expected="Aa")
    add("g_two", ["Aa", "Bb"], False, expected="Aa and Bb")
    add("g_three", ["Aa", "Bb", "Cc"], False, expected="Aa, Bb, and Cc")
    add("g_four", ["Aa", "Bb", "Cc", "Dd"], False,
        expected="Aa, Bb, Cc, and Dd")
    # The regression: literal "and others" with few authors.
    add("g_one_others", ["Aa"], True, expected="Aa et al")
    add("g_two_others", ["Aa", "Bb"], True, expected="Aa, Bb, et al")
    add("g_three_others", ["Aa", "Bb", "Cc"], True,
        expected="Aa, Bb, Cc, et al")
    # Truncation goldens.
    add("g_21", syn_tokens(21), False, expected=(
        "A01, A02, A03, A04, A05, A06, A07, A08, A09, A10, A11, A12, A13, "
        "A14, A15, A16, A17, A18, A19, and 2 others"))
    add("g_25", syn_tokens(25), False, expected=(
        "A01, A02, A03, A04, A05, A06, A07, A08, A09, A10, A11, A12, A13, "
        "A14, A15, A16, A17, A18, A19, and 6 others"))

    # --- Realistic multi-token names (first/last) ---
    cases.append({
        "key": "r_two_full",
        "author": "John Smith and Jane Doe",
        "expected": normalize("John Smith and Jane Doe"),
    })
    cases.append({
        "key": "r_three_full_others",
        "author": "John Smith and Jane Doe and others",
        "expected": normalize("John Smith, Jane Doe, et al"),
    })
    cases.append({
        "key": "r_lastfirst_others",
        "author": "Smith, John and Doe, Jane and others",
        "expected": normalize("John Smith, Jane Doe, et al"),
    })

    # --- Bulk: fully-listed author lists, n = 1..30 (no "others") ---
    for n in range(1, 31):
        add(f"bulk_noother_{n:03d}", syn_tokens(n), False)

    # --- Bulk: author lists ending in literal "and others", r = 1..29 ---
    for r in range(1, 30):
        add(f"bulk_others_{r:03d}", syn_tokens(r), True)

    return cases


def run_bibtex(cases, workdir):
    shutil.copy(BST, os.path.join(workdir, "acl_natbib.bst"))

    with open(os.path.join(workdir, "refs.bib"), "w") as fh:
        for c in cases:
            fh.write(
                "@misc{%s,\n  author = {%s},\n  title = {%s},\n  year = {%s}\n}\n\n"
                % (c["key"], c["author"], TITLE, YEAR)
            )

    with open(os.path.join(workdir, "test.aux"), "w") as fh:
        fh.write("\\relax\n\\bibstyle{acl_natbib}\n\\bibdata{refs}\n")
        for c in cases:
            fh.write("\\citation{%s}\n" % c["key"])

    proc = subprocess.run(
        ["bibtex", "test"],
        cwd=workdir,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
        text=True,
    )
    # bibtex returns 0 on success, and a non-zero status for warnings (1),
    # errors (2), or fatal problems (3). The test entries are deliberately
    # minimal and should never produce warnings, so treat any non-zero exit
    # as a hard failure and surface bibtex's own output for debugging rather
    # than silently parsing a possibly-incomplete .bbl.
    if proc.returncode != 0:
        sys.stderr.write(proc.stdout)
        raise SystemExit(
            f"bibtex exited with status {proc.returncode}; see output above"
        )
    bbl_path = os.path.join(workdir, "test.bbl")
    if not os.path.exists(bbl_path):
        sys.stderr.write(proc.stdout)
        raise SystemExit("bibtex did not produce a .bbl file")
    with open(bbl_path) as fh:
        return fh.read()


def parse_bbl(text):
    """Return {citekey: normalized rendered author string}."""
    out = {}
    for chunk in text.split("\\bibitem")[1:]:
        keym = re.search(r"\]\{([^}]+)\}", chunk)
        if not keym:
            continue
        key = keym.group(1)
        body = chunk[keym.end():].split("\\newblock")[0]
        author_seg = body.split(YEAR)[0]
        out[key] = normalize(author_seg)
    return out


def main():
    if shutil.which("bibtex") is None:
        raise SystemExit("bibtex not found on PATH; cannot run regression tests")
    if not os.path.exists(BST):
        raise SystemExit(f"style file not found: {BST}")

    cases = build_cases()
    with tempfile.TemporaryDirectory() as workdir:
        bbl = run_bibtex(cases, workdir)
    rendered = parse_bbl(bbl)

    failures = []
    for c in cases:
        actual = rendered.get(c["key"])
        if actual != c["expected"]:
            failures.append((c["key"], c["author"], c["expected"], actual))

    total = len(cases)
    passed = total - len(failures)
    print(f"Author-list regression suite: {passed}/{total} passed")
    if failures:
        print("\nFAILURES:")
        for key, author, exp, act in failures:
            print(f"  [{key}]")
            print(f"    author:   {author}")
            print(f"    expected: {exp!r}")
            print(f"    actual:   {act!r}")
        return 1
    return 0


if __name__ == "__main__":
    sys.exit(main())

